Poisoning Prevention in Federated Learning and Differential Privacy via Stateful Proofs of Execution

The rise in IoT-driven distributed data analytics, coupled with increasing privacy concerns, has led to a demand for effective privacy-preserving and federated data collection/model training mechanisms. In response, approaches such as Federated Learning (FL) and Local Differential Privacy (LDP) have been proposed and attracted much attention over the past few years. However, they still share the common limitation of being vulnerable to poisoning attacks wherein adversaries compromising edge devices feed forged (a.k.a. poisoned) data to aggregation back-ends, undermining the integrity of FL/LDP results. In this work, we propose a system-level approach to remedy this issue based on a novel security notion of Proofs of Stateful Execution (PoSX) for IoT/embedded devices' software. To realize the PoSX concept, we design SLAPP: a System-Level Approach for Poisoning Prevention. SLAPP leverages commodity security features of embedded devices - in particular ARM TrustZoneM security extensions - to verifiably bind raw sensed data to their correct usage as part of FL/LDP edge device routines. As a consequence, it offers robust security guarantees against poisoning. Our evaluation, based on real-world prototypes featuring multiple cryptographic primitives and data collection schemes, showcases SLAPP's security and low overhead.

==> eval/runtime_vs_statesize.py <==

import matplotlib
matplotlib.use('TkAgg')
import matplotlib.pyplot as plt
import numpy as np

# Data input
data = {
    "2KB": [0.6648378372192383, 0.664680004119873, 0.6659436225891113, 0.666346549987793, 0.6538586616516113],
    #"3KB": [0.6598618030548096, 0.6684329509735107, 0.6672298908233643, 0.6665196418762207, 0.6680891513824463],
    "4KB": [0.6674318313598633, 0.6700787544250488, 0.6705930233001709, 0.6694667339324951, 0.6662931442260742],
    "6KB": [0.6738603115081787, 0.6753551959991455, 0.6746339797973633, 0.675551176071167, 0.6699342727661133],
    "8KB": [0.679558515548706, 0.6789860725402832, 0.6803655624389648, 0.6787793636322021, 0.6676075458526611],
    "10KB": [0.6806859970092773, 0.6859276294708252, 0.6832811832427979, 0.6849179267883301, 0.6847138404846191]
}

# Process data
memory_sizes = []
average_runtimes = []
for memory, runtimes in data.items():
    memory_sizes.append(int(memory.replace("KB", "")))  # Extract numeric memory size
    average_runtimes.append(np.mean(runtimes))  # Compute average runtime

# Plot the data
plt.figure(figsize=(8, 4))
plt.plot(memory_sizes, average_runtimes, marker='o', linestyle='-', linewidth=2)
#plt.title('State Size vs Average Runtime')
plt.xlabel('Size of Local Training Dataset (KB)')
plt.ylabel('Runtime (s)')
plt.grid(True)
plt.xticks(memory_sizes)
#plt.tight_layout()

# Show the graph
#plt.show()
plt.savefig('./runtime_vs_statesize.png', bbox_inches='tight')


==> eval/stack.py <==
import matplotlib
matplotlib.use('TkAgg')
import numpy as np
import matplotlib.pyplot as plt

params = {'text.usetex': True,
          'text.latex.preamble': [r'\usepackage{cmbright}', r'\usepackage{amsmath}']}
plt.rcParams.update(params)

# Data
if False: # saml11
    runtime_acron = {
        "HMAC": 1.480,
        "ECC": 1.61,
        "Sphincs": 3.61
    }

    runtime_baseline = {
        "HMAC": 1.28,
        "ECC": 1.58,
        "Sphincs": 3.58
    }
else: # nucleo
    runtime_acron = {
        "HMAC": 1.63,
        "ECC": 1.91,
        "Sphincs": 3.62
    }
    runtime_baseline = {
        "HMAC": 1.59,
        "ECC": 1.72,
        "Sphincs": 3.58
    }

# Extracting labels and values
labels = list(runtime_acron.keys())
acron_values = list(runtime_acron.values())
baseline_values = list(runtime_baseline.values())

# Plotting
x = range(len(labels))
width = 0.1

labels = [r'\ensuremath{\sf{Baseline_{SK}}}', r'\ensuremath{\sf{SLAPP_{SK}}}', r'\ensuremath{\sf{Baseline_{PK}}}', r'\ensuremath{\sf{SLAPP_{PK}}}', r'\ensuremath{\sf{Baseline_{PQ}}}', r'\ensuremath{\sf{SLAPP_{PQ}}}']

fig, ax = plt.subplots(figsize=(3, 3))
#rects1 = ax.bar(x, baseline_values, width, label='Baseline')
x = [0]
rects1 = ax.barh([0], runtime_baseline["HMAC"], width, label=labels[0], color='white', edgecolor='black', hatch='x')
rects2 = ax.barh([i + width for i in x], runtime_acron["HMAC"], width, label=labels[1], color='black')

x = [.3]
rects3 = ax.barh(x, runtime_baseline["ECC"], width, label=labels[2], color='white', edgecolor='black', hatch='x')
rects4 = ax.barh([i + width for i in x], runtime_acron["ECC"], width, label=labels[3], color='black')

x = [.6]
rects5 = ax.barh(x, runtime_baseline["Sphincs"], width, label=labels[4], color='white', edgecolor='black', hatch='x')
rects6 = ax.barh([i + width for i in x], runtime_acron["Sphincs"], width, label=labels[5], color='black')

ax.invert_yaxis() 


if False:
    plt.axvline(x=.85, color='red', linestyle='--')
    runtime_acron_nucl = {
        "HMAC": 5.14,
        "ECC": 18.43,
        "Sphincs": 12.18
    }

    runtime_baseline_nucl = {
        "HMAC": 4.64,
        "ECC": 16.52,
        "Sphincs": 11.69
    }

    x = [1]
    rects7 = ax.bar(x, runtime_acron_nucl["HMAC"], width, label=labels[0], color='black')
    rects8 = ax.bar([i + width for i in x], runtime_baseline_nucl["HMAC"], width, label=labels[1], color='white', edgecolor='black', hatch='x')

    x = [1.3]
    rects9 = ax.bar(x, runtime_acron_nucl["ECC"], width, label=labels[2], color='black')
    rects10 = ax.bar([i + width for i in x], runtime_baseline_nucl["ECC"], width, label=labels[3], color='white', edgecolor='black', hatch='x')

    x = [1.6]
    rects11 = ax.bar(x, runtime_acron_nucl["Sphincs"], width, label=labels[4], color='black')
    rects12 = ax.bar([i + width for i in x], runtime_baseline_nucl["Sphincs"], width, label=labels[5], color='white', edgecolor='black', hatch='x')

# Adding labels, title, and legend
ax.set_xlabel('Size (in KB)')
#ax.set_title('Stack Utilization')
#ax.set_xticks([i + width / 2 for i in x])

x = [0,0.1,0.3,.4,.6,.7]
ax.set_yticks([i for i in x], labels)
ax.set_yticklabels(labels)

#ax.legend()
#ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.1), fancybox=True, shadow=True, ncol=2)

if False:
    ax.set_xlim(-0.1, 1.75 +.1)

    ax2 = ax.twiny()
    ax2.tick_params(length=0)
    ax2.xaxis.set_ticks_position('top')
    ax2.xaxis.set_label_position('top')
    ax2.set_xlim(ax.get_xlim())
    ax2.set_xticks([0.4, 1.4])
    ax2.set_xticklabels(['SAML11 Xplained Pro', 'NUCLEO-L552ZE-Q'], fontsize=12)

# Adding values on top of the bars
def autolabel(rects):
    for rect in rects:
        width = rect.get_width()
        ax.annotate('{}'.format(width),
                    xy=(rect.get_x()+rect.get_width()+.4, rect.get_y()+rect.get_height()/2+.03),
                    xytext=(3, 0),
                    textcoords="offset points",
                    ha='center', va='bottom')

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)

#autolabel(rects7)
#autolabel(rects8)
#autolabel(rects9)
#autolabel(rects10)
#autolabel(rects11)
#autolabel(rects12)

ax.set_xlim(0, 5)

#plt.show()
plt.savefig('stack.png', bbox_inches='tight')


